Integrating relative survival in multi-state models -- a non-parametric approach

Multi-state models provide an extension of the usual survival/event-history analysis setting. In the medical domain, multi-state models give the possibility of further investigating intermediate events such as relapse and remission. In this work, a further extension is proposed using relative survival, where mortality due to population causes (i.e. non-disease-related mortality) is evaluated. The objective is to split all mortality in disease and non-disease-related mortality, with and without intermediate events, in datasets where cause of death is not recorded or is uncertain. To this end, population mortality tables are integrated into the estimation process, while using the basic relative survival idea that the overall mortality hazard can be written as a sum of a population and an excess part. Hence, we propose an upgraded non-parametric approach to estimation, where population mortality is taken into account. Precise definitions and suitable estimators are given for both the transition hazards and probabilities. Variance estimating techniques and confidence intervals are introduced and the behaviour of the new method is investigated through simulations. The newly developed methodology is illustrated by the analysis of a cohort of patients followed after an allogeneic hematopoietic stem cell transplantation. The work is also implemented in the R package mstate.

==> supplementary_files/example_mstaterelsurv.R <==
library(mstate)

# Load synthetic MDS dataset:
load('mds.RData')
head(mds)
#variables:
#id: unique patient identifier
#rfs: relapse-free survival, time to relapse, death or censoring (whatever comes first) in years
#srv: overall survival, time to death or censoring (whatever comes first) in years
#rel_s: status indicator for relapse (0=censoring, 1=event)
#srv_s: status indicator for death (0=censoring, 1=event)
#age: age at start (alloHCT) in years
#sex: patient sex (male/female)
#dateHCT: date of start (alloHCT), format year-month-day
#country: country of origin of the patient

# Prepare landmark dataset:
# 1. Take 60>= subjects that are still alive and relapse-free at landmark time 2 years
ids <- mds$id[mds$rfs >= 2 & mds$age>=60]
mds <- mds[mds$id %in% ids,]
# 2. Adjust times and covariates:
mds$rfs <- mds$rfs - 2
mds$srv <- mds$srv - 2
mds$age <- mds$age + 2
mds$dateHCT <- mds$dateHCT + 2*365
  
# Load mortality tables:
load("joinpoptab.RData")
#this contains the joinpoptab object with all the population mortality tables of the countries in the dataset in the format required by the functions in the relsurv package

# Define the transition matrix:
tmat <- transMat(list(c(2,3),c(4), c(), c()), 
                 names = c("Alive_relapse-free", "Relapse","NRM", "DaR"))

# Prepare data in long format using msprep:
mds_msm <- msprep(data=mds, trans=tmat, 
              time=c(NA,"rfs", "srv", "srv"), 
              status=c(NA, "rel_s", "srv_s", "srv_s"), 
              id="id", keep=c("age", "sex", "dateHCT", "country"))

# Coxph object based on msprep object:
cox <- coxph(Surv(Tstart, Tstop, status)~strata(trans), 
                 data=mds_msm, method="breslow")

# Estimated hazards:
msf <- msfit(cox,trans=tmat, vartype="greenwood")

# Extending the msfit object so that the transitions to death are split in excess and population transitions:
msf_relsurv <- msfit.relsurv(msfit.obj = msf, data = mds_msm, 
                             split.transitions = c(2,3), # which transitions should be split; numbers given in tmat
                             ratetable=joinpoptab, # Mortality tables
                             # additional mortality tables available: www.mortality.org
                             rmap=list(age=age*365.241, year=dateHCT), # link the variable names in the dataset with those in the ratetable; note age has to be given in days
                             time.format = "years", # the time unit used in the data, options available are XXXX
                             var.pop.haz = 'bootstrap', # how variance should be estimated
                             B=100, # number of bootstrap replications (only relevant if var.pop.haz='bootstrap')
                             add.times=5 # additionally evaluate hazards at 5 years
)

# Estimate the transition probabilities:
pt <- probtrans(msf_relsurv, predt=0, direction="forward", method="greenwood")

# Estimated cumulative hazards with the corresponding 
# bootstrap standard errors at 1,2, 5 years:
summary(msf_relsurv, times = c(1,2,5))
# Estimated transition probabilities together with the corresponding 
# bootstrap standard errors and log.boot confidence intervals 
# at 1,2, 5 years:
summary(object = pt, times = c(1,2,5), conf.type = 'log')

# Plotting the measures:
plot(msf_relsurv, use.ggplot = TRUE)
plot(pt, use.ggplot = TRUE)


==> supplementary_files/simulation_functions.R <==
# Libraries:
library(missDeaths)
library(profvis)
library(dplyr)
library(foreign)
library(Hmisc)
library(cmprsk)
library(chron)
library(prodlim)
library(ggplot2)
library(tidyr)
library(mstate)

##########################
# Helper functions - Hein:

# Generate from Weibull:
# Weibull parametrization used has cumulative hazard
# H(t ; a, b) = a * t^b
# a = rate, b = shape (b=1 corresponds to exponential)
rweib <- function(n, a, b){
  return((-log(runif(n))/a)^(1/b))
}

# s: conditioning time (of intermediate event), 
# times are generated from T | T > s, with T ~ Weib(a, b)
rcweib <- function(n, a, b, s){
  return((s^b - log(runif(n))/a)^(1/b))
}
##########################
# Simulation functions:

# Function for simulating one dataset:
sim_data_fun <- function(n_obs=1000, scenario=1, include.censoring=FALSE,
                         exact.hazards=FALSE){
  conditional_time <- 50 # 180
  
  # Scenarios:
  # 1: exp.small
  # 2: exp.large
  # 3: Weibull
  # 4: cov.eff.pos
  # 5: cov.eff.neg
  
  if(scenario==0){
    # Small population hazards
    age_low <- 30
    age_up <- 60
    nrm_e <- 0.07
    nrm_p <- dar_p <- 0.005
    rel_all <- 0.1
    cens <- 0.036
    dar_e <- 0.13
  }
  else if(scenario==0.1){
    # Bigger population hazards
    age_low <- 30
    age_up <- 60
    nrm_e <- 0.04
    nrm_p <- dar_p <- 0.035
    rel_all <- 0.1
    cens <- 0.036
    dar_e <- 0.07
  }
  else if(scenario==1){
    age_low <- 30
    age_up <- 60
    # age_low <- 60
    # age_up <- 60
    nrm_e <- 0.07
    rel_all <- 0.1
    cens <- 0.036
    dar_e <- 0.13
  }
  else if(scenario==2){
    age_low <- 55
    age_up <- 85
    nrm_e <- 0.055
    rel_all <- 0.1
    cens <- 0.038
    dar_e <- 0.16
  } 
  else if(scenario==3){
    age_low <- 25 # chosen based on distribution in MDS dataset
    age_up <- 75  # chosen based on distribution in MDS dataset
    rel_a <- 0.2044
    rel_b <- 0.5818
    nrm_a <- 0.2118
    nrm_b <- 0.5278
    dar_a <- 6 # 8.2980
    dar_b <- 0.1370
    cens <- 0.0525
  }
  else if(scenario %in% c(4,5)){
    age_low <- 55
    age_up <- 85
    nrm_e <- 0.055
    if(scenario==4) rel_all <- 0.1
    else rel_all <- 0.07
    cens <- 0.038
    dar_e <- 0.16
  }
  else stop(paste0("Argument scenario doesn't take value ", scenario))
  
  # Only if Exp:
  if(exact.hazards){
    if(!(scenario %in% c(0, 0.1))) stop('Argument scenario must take values 0 or 0.1 if exact hazards are chosen.')
    y_times <- c(1, 2, 5, 10)
    # browser()
    out <- data.frame(1:5, 0, t(data.frame(rel_all*y_times, nrm_p*y_times, nrm_e*y_times, dar_p*y_times, dar_e*y_times)))
    colnames(out) <- c('trans', paste0('Haz', c(0, y_times)))
    rownames(out) <- NULL
    # # Fix left-truncated transitions on conditional time:
    # out[4,3:6] <- out[4,3:6] - conditional_time*dar_p/365
    # out[5,3:6] <- out[5,3:6] - conditional_time*dar_e/365
    
    # p_11 <- sapply(0:(365*10+3), function(x) exp(-x*(rel_all+nrm_e+nrm_p)/365.241))
    # p_22 <- sapply(0:(365*10+3), function(x) exp(-x*(dar_e+dar_p)/365.241))
    # p_22_2 <- sapply(0:(365*10+3), function(x) exp(-(365*10+3-x)*(dar_e+dar_p)/365.241))
    # p_12 <- cumsum(p_11*rel_all/365.241*p_22_2)
    
    ###
    # CODE from probtrans:
    S <- 6
    transit <- data.frame(transno=1:5, from=c(1,1,1,2,2), to=c(2,3,4,5,6))
    P <- diag(S)
    TT <- 365*10+3
    predt <- 0
    
    res <- array(0, c(TT + 1, S + 1, S))
    res[1, 1, ] <- predt
    for (j in 1:S) res[1, 1 + j, ] <- rep(c(0, 1, 0), c(j - 
                                                          1, 1, S - j))
    
    for (i in 1:(365*10+3)) {
      idx <- i
      tt <- idx
      Haztt <- data.frame(time=rep(i,5), Haz=c(rel_all, nrm_p, nrm_e, dar_p, dar_e)/365.241,trans=1:5, 
                          dhaz=c(rel_all, nrm_p, nrm_e, dar_p, dar_e)/365.241)
      lHaztt <- nrow(Haztt)
      IplusdA <- diag(S)
      for (j in 1:lHaztt) {
        from <- transit$from[transit$transno == Haztt$trans[j]]
        to <- transit$to[transit$transno == Haztt$trans[j]]
        IplusdA[from, to] <- Haztt$dhaz[j]
        IplusdA[from, from] <- IplusdA[from, from] - Haztt$dhaz[j]
      }
      
      P <- P %*% IplusdA
      
      res[idx + 1, 1, ] <- tt
      res[idx + 1, 2:(S + 1), ] <- t(P)
    }
    ###
    
    # p_25 <- cumsum(p_22*dar_p/365.241)
    # p_26 <- cumsum(p_22*dar_e/365.241)
    wh_times <- 1+c(365, 365*2, 365*5+1, 365*10+3)
    # p_25_2 <- sapply(0:(365*10+3), function(x) sum(sapply(x:(365*10+3), function(y) exp(-(y-x)*(dar_e+dar_p)/365.241)))*dar_p/365.241)
    # p_26_2 <- sapply(0:(365*10+3), function(x) sum(sapply(x:(365*10+3), function(y) exp(-(y-x)*(dar_e+dar_p)/365.241)))*dar_e/365.241)
    
    # out_probs <- data.frame(time=c(0, 365.241*y_times),
    #                         pstate1=c(1, exp(-sum(out$Haz1[1:3])), exp(-sum(out$Haz2[1:3])), exp(-sum(out$Haz5[1:3])), exp(-sum(out$Haz10[1:3]))),
    #                         pstate2=c(0, p_12[wh_times]),
    #                         pstate3=c(0, cumsum(p_11*nrm_p/365.241)[wh_times]),
    #                         pstate4=c(0, cumsum(p_11*nrm_e/365.241)[wh_times]),
    #                         pstate5=c(0, cumsum(p_12*p_25_2/365.241)[wh_times]),
    #                         pstate6=c(0, cumsum(p_12*p_26_2/365.241)[wh_times])
    #                         )
    out_probs <- data.frame(time=c(0, 365.241*y_times),
                            pstate1=c(1, res[wh_times,2,1]),
                            pstate2=c(0, res[wh_times,3,1]),
                            pstate3=c(0, res[wh_times,4,1]),
                            pstate4=c(0, res[wh_times,5,1]),
                            pstate5=c(0, res[wh_times,6,1]),
                            pstate6=c(0, res[wh_times,7,1])
    )
    
    return(list(df_ms=out, df_pt=out_probs))
  }
  
  if(scenario %in% c(0,0.1)){
    # rt1 <- slopop
    # rt1[,,] <- nrm_p/365.241
    # rt2 <- slopop
    # rt2[,,] <- dar_p/365.241
    
    # TO DO: here you make sure that DaR times happen after time of relapse for every individual.
    # Just like md.death(DaR.p) is generated conditioned on time of relapse.
    
    sim = md.simparams() +
      # Demographic variables:
      md.sex("sex", 0.5, TRUE) + 
      md.uniform("age1", age_low*365.241, age_up*365.241) +
      md.eval("age", "round(age1)")+
      md.uniform("diag", as.Date("1990-01-01"), as.Date("2000-01-01")) +
      md.eval("birth_date", "diag-age") +
      # Times to events:
      # md.death("NRM.p", rt1, "sex", "birth_date", "diag") +
      md.exp("NRM.p", "diag", "age", 0, nrm_p/365.241) +
      md.exp("NRM.e", "diag", "age", 0, nrm_e/365.241) +
      md.eval("NRM", "pmin(NRM.e, NRM.p)") +
      md.exp("Rel", "diag", "age", 0, rel_all/365.241) +
      md.exp("cens", "diag", "age", 0, cens/365.241) +
      # md.death("DaR.p", rt2, "sex", "birth_date", "Rel") +
      md.exp("DaR.p", "Rel", "age", 0, dar_p/365.241) +
      md.exp("DaR.e", "Rel", "age", 0, dar_e/365.241)
  }
  else if(scenario %in% c(1,2)){
    sim = md.simparams() +
      # Demographic variables:
      md.sex("sex", 0.5, TRUE) + 
      md.uniform("age1", age_low*365.241, age_up*365.241) +
      md.eval("age", "round(age1)")+
      # md.eval("age", "age1")+
      md.uniform("diag", as.Date("1990-01-01"), as.Date("2000-01-01")) +
      md.eval("birth_date", "diag-age") +
      # Times to events:
      md.death("NRM.p", slopop, "sex", "birth_date", "diag") +
      md.exp("NRM.e", "diag", "age", 0, nrm_e/365.241) +
      md.eval("NRM", "pmin(NRM.e, NRM.p)") +
      md.exp("Rel", "diag", "age", 0, rel_all/365.241) +
      md.exp("cens", "diag", "age", 0, cens/365.241) +
      md.death("DaR.p", slopop, "sex", "birth_date", "Rel") +
      md.exp("DaR.e", "Rel", "age", 0, dar_e/365.241)
  } 
  else if(scenario %in% c(3)){
    sim = md.simparams() +
      # Demographic variables:
      md.sex("sex", 0.5, TRUE) + 
      md.uniform("age1", age_low*365.241, age_up*365.241) +
      md.eval("age", "round(age1)")+
      # md.eval("age", "age1")+
      md.uniform("diag", as.Date("1990-01-01"), as.Date("2000-01-01")) +
      md.eval("birth_date", "diag-age") +
      # Time to event:
      md.death("NRM.p", slopop, "sex", "birth_date", "diag")
  } 
  else if(scenario %in% c(4,5)){
    sim = md.simparams() +
      # Demographic variables:
      md.sex("sex", 0.5, TRUE) + 
      md.uniform("age1", age_low*365.241, age_up*365.241) +
      md.eval("age", "round(age1)")+
      md.eval("age_regr", "age1/365.241-70")+
      # md.eval("age", "age1")+
      md.uniform("diag", as.Date("1990-01-01"), as.Date("2000-01-01")) +
      md.eval("birth_date", "diag-age") +
      # Times to events:
      md.death("NRM.p", slopop, "sex", "birth_date", "diag") +
      md.exp("NRM.e", "diag", "age_regr", 0.1, nrm_e/365.241) +
      md.eval("NRM", "pmin(NRM.e, NRM.p)")
    if(scenario==4){
      sim = sim +
        md.exp("Rel", "diag", "age_regr", 0.1, rel_all/365.241)
    } else{
      sim = sim +
        md.exp("Rel", "diag", "age_regr", -0.1, rel_all/365.241)
    }
    sim = sim +
      md.exp("cens", "diag", "age", 0, cens/365.241) +
      md.death("DaR.p", slopop, "sex", "birth_date", "Rel") +
      md.exp("DaR.e", "Rel", "age_regr", 0, dar_e/365.241)
  } else stop(paste0("Argument scenario doesn't take value ", scenario))
  
  # browser()
  sim_data <- cbind(ID = 1:n_obs,
                    md.simulate(sim, n_obs))
  
  if(scenario %in% c(3)){
    thresh <- 0.01
    nrm_e_data <- rweib(n_obs, nrm_a, nrm_b)*365.241
    nrm_e_data[nrm_e_data<thresh] <- thresh
    sim_data$NRM.e <- sim_data$diag+nrm_e_data
    sim_data$NRM <- pmin(sim_data$NRM.e, sim_data$NRM.p)
    
    rel_data <- rweib(n_obs, rel_a, rel_b)*365.241
    rel_data[rel_data<thresh] <- thresh
    sim_data$Rel <- sim_data$diag+rel_data
    sim_data$cens <- sim_data$diag+rexp(n_obs, cens/365.241)
    sim_data$DaR.p <- sim_data$NRM.p # Rethink: maybe this causes problems, because you only simulate time of death once?
    # Conditional for Rel->Dar.e:
    dar_e_data <- sapply(1:nrow(sim_data), function(argu) rcweib(1, dar_a, dar_b, as.numeric(sim_data$Rel[argu]-sim_data$diag[argu])/365.241))*365.241
    # dar_e_data <- rweib(n_obs, dar_a, dar_b)*365.241
    dar_e_data[dar_e_data<thresh] <- thresh
    sim_data$DaR.e <- sim_data$diag+dar_e_data
  } 
  
  sim_data <- sim_data %>% 
    mutate(diag2 = diag) %>% 
    dplyr::select(-age1)
  
  # browser()
  # Za foro:
  # wh.p <- which((sim_data$Rel-sim_data$diag<366))
  # sim_data$DaR.p[wh.p] <- sim_data$DaR.p[wh.p]+100
  # sim_data$DaR.e[wh.p] <- sim_data$DaR.e[wh.e]+100
  
  
  if(!include.censoring){
    sim_data <- sim_data %>%
      mutate(cens = as.Date("2120-01-01"))
  }
  
  # Censoring after 10 years:
  sim_data$diag2 <- sim_data$diag2 + lubridate::years(10)
  if(anyNA(sim_data$diag2)){
    na_inds <- is.na(sim_data$diag2)
    sim_data$diag2[na_inds] <- sim_data$diag[na_inds]+365*10+3
  }
  
  sim_data <- sim_data %>% 
    mutate(NRM.p = pmin(NRM.p, diag2)) %>% 
    mutate(NRM.e = pmin(NRM.e, diag2)) %>% 
    mutate(NRM = pmin(NRM.e, NRM.p)) %>% 
    mutate(Rel = pmin(Rel, diag2)) %>% 
    mutate(cens = pmin(cens, diag2)) %>% 
    mutate(DaR.p = pmin(DaR.p, diag2)) %>% 
    mutate(DaR.e = pmin(DaR.e, diag2)) %>% 
    mutate(DaR = pmin(DaR.e, DaR.p)) %>% 
    dplyr::select(-diag2)
  
  # Take care of DaR if Rel doesn't happen:
  sim_data$DaR.e[sim_data$Rel > sim_data$NRM] <- NA
  sim_data$DaR.p[sim_data$Rel > sim_data$NRM] <- NA
  sim_data$DaR[sim_data$Rel > sim_data$NRM] <- NA
  
  # Make sure DaR and Rel don't happen on the same day:
  if(include.censoring){
    whi <- (sim_data$Rel<sim_data$NRM) & (sim_data$Rel<sim_data$cens) & (sim_data$DaR - sim_data$Rel < 1)
    if((nrow(sim_data)-length(whi))>0) print(paste0("The number of people for which DaR and Rel happened on the same day: ", (nrow(sim_data)-length(whi))))
  }
  else{
    whi <- (sim_data$Rel<sim_data$NRM) & (sim_data$DaR - sim_data$Rel < 1)
  }
  
  # Take care of DaR values:
  whi <- which(whi==TRUE)
  if(length(whi)>0){
    for(whiter in whi){
      if(sim_data$DaR[whiter] == sim_data$DaR.p[whiter]){
        sim_data$DaR.p[whiter] <- sim_data$Rel[whiter]+1
      } else{
        sim_data$DaR.e[whiter] <- sim_data$Rel[whiter]+1
      }
      sim_data$DaR[whiter] <- sim_data$Rel[whiter]+1
    }
  }
  
  if(scenario %in% c(0, 0.1)){
    sim_data$pop.par <- c(nrm_p, dar_p)/365.241
  }
  
  return(sim_data)
}

# Function for fitting the models for a given dataset:
model_fun <- function(sim_data, full.model=FALSE, probtrans.ind=TRUE,
                      var.pop.haz = "fixed", B = 100, vartype="greenwood", 
                      ratetable=slopop, scenario=1, cond_time=TRUE,
                      use_probtrans=FALSE
){ 
  conditional_time <- 50 # 180
  # Note: editting is done only in mds_prep and not in sim_data.
  # This shouldn't cause problems, but just in case.
  
  if(!full.model){
    # Additional implementation of the sim_data transformation
    # just to see whether I'm doing it OK.
    #####
    # sim_data3 <- sim_data %>% 
    #   mutate(ind_Rel = (Rel<NRM) & (Rel<cens),
    #          ind_NRM = (NRM<cens) & (NRM<Rel),
    #          ind_DaR = ind_Rel & (DaR<cens)) %>%
    #   mutate(rel_time = ifelse(ind_Rel==1, as.numeric(Rel - diag), 
    #                            ifelse(ind_NRM==1, as.numeric(NRM - diag),
    #                                   as.numeric(cens - diag))),
    #          NRM_time = ifelse(ind_NRM==1, as.numeric(NRM - diag),
    #                            as.numeric(pmin(cens, Rel) - diag)),
    #          DaR_time = ifelse(ind_DaR==1, as.numeric(DaR - diag), 
    #                            ifelse(ind_Rel==1, as.numeric(cens - diag), NA))
    #          )
    # 
    # sim_data3 <- sim_data3 %>% 
    #   mutate(rel_time = round(pmin(rel_time, 10*365.241), 4),
    #          NRM_time = round(pmin(NRM_time, 10*365.241), 4),
    #          DaR_time = round(pmin(DaR_time, 10*365.241), 4)) 
    #   
    # transmat <- transMat(list(c(2,3),c(4), c(), c()), 
    #                      names = c("HCT", "Rel/Prog","NRM", "DaR"))
    # 
    # mds_prep3 <- msprep(data=sim_data3, trans=transmat,
    #                    time=c(NA,"rel_time", "NRM_time", "DaR_time"),
    #                    status=c(NA, "ind_Rel", "ind_NRM", "ind_DaR"), id="ID",
    #                    keep=c("sex", "age", "diag"))
    #####
    
    # Prepare data for msprep:
    sim_data <- sim_data %>% 
      mutate(ind_Rel = (Rel<NRM) & (Rel<cens),
             ind_NRM = (NRM<cens) & (NRM<Rel),
             ind_DaR = (NRM>Rel) & (DaR<cens),
             ind_Rel2 = (NRM>Rel),
             
             # rel_time = as.integer(pmin(Rel, cens)) - as.integer(diag),
             # death_time = as.integer(pmin(NRM, DaR, cens, na.rm = TRUE)) - as.integer(diag),
             rel_time = as.numeric(pmin(Rel, cens) - diag),	
             death_time = as.numeric(pmin(NRM, DaR, cens, na.rm = TRUE) - diag),
             
             rel_time = ifelse(ind_Rel, rel_time, death_time),
             death_time = ifelse(ind_NRM, death_time, 
                                 ifelse(ind_Rel2, as.numeric(pmin(DaR, cens, na.rm = TRUE) - diag), rel_time)),
             # ifelse(ind_NRM, as.numeric(NRM - diag),
             #        ifelse(ind_Rel, as.numeric(pmin(DaR, cens) - diag), as.numeric(cens-diag))),
             
             rel_status = ifelse(ind_Rel, 1, 0),
             death_status = ifelse(ind_NRM | ind_DaR, 1, 0)
      ) %>% 
      dplyr::select(-ind_Rel, -ind_NRM, -ind_DaR, -ind_Rel2) %>% 
      mutate(rel_time = pmin(rel_time, 10*365.241),
             death_time = pmin(death_time, 10*365.241))
    
    # ADDITION: round, so that cox.fit bug is fixed
    sim_data <- sim_data %>% 
      mutate(rel_time = round(rel_time, 4),
             death_time = round(death_time, 4)) 
    # You don't have to include this for big samples, since there
    # there's no bootstrap
    
    # # Checks:
    # browser()
    # sim_data %>%
    #   group_by(rel_status, death_status) %>%
    #   summarise(n=n()/nrow(sim_data))
    # 
    # sim_data %>%
    #   mutate(NRM.p.ind = (NRM.p<NRM.e & NRM.p<Rel & NRM.p<cens),
    #          NRM.e.ind = (NRM.p>NRM.e & NRM.e<Rel & NRM.e<cens),
    #          Rel.ind = (Rel<NRM & Rel<cens),
    #          DaR.e.ind = (DaR.e < DaR.p & DaR.e < cens),
    #          DaR.p.ind = (DaR.e > DaR.p & DaR.p < cens)
    #   ) %>%
    #   summarise(hct = mean(rel_status==0 & death_status==0 & rel_time>3651),
    #             cens.before.rel = mean(rel_status==0 & death_status==0 & rel_time<=3651),
    #             NRM.e.ind = mean(NRM.e.ind),
    #             NRM.p.ind = mean(NRM.p.ind),
    #             Rel.ind = mean(Rel.ind),
    #             DaR.e.ind = sum(DaR.e.ind, na.rm=TRUE)/n(),
    #             DaR.p.ind = sum(DaR.p.ind, na.rm=TRUE)/n(),
    #             cens.after.rel = mean(rel_status==1 & death_status==0 & death_time<=3651),
    #             end.follow.up.after.rel = mean(rel_status==1 & death_status==0 & death_time>3651),
    #             end.follow.up = mean(death_status==0 & death_time>3651)
    #   ) %>%
    #   mutate(total.true.cens = cens.before.rel + cens.after.rel)
    
    
    transmat <- transMat(list(c(2,3),c(4), c(), c()), 
                         names = c("HCT", "Rel/Prog","NRM", "DaR"))
    
    mds_prep <- msprep(data=sim_data, trans=transmat,
                       time=c(NA,"rel_time", "death_time", "death_time"),
                       status=c(NA, "rel_status", "death_status", "death_status"), id="ID",
                       keep=c("sex", "age", "diag"))
    
    # # Check if times are equal and fix:
    # eq_times <- which(mds_prep$Tstart>=mds_prep$Tstop)
    # mds_prep$Tstop[eq_times] <- mds_prep$Tstart[eq_times]+0.1
    
    # Remove censored transitions of timespan 0 (happens in the end):
    wh_0 <- which(!(mds_prep$time == 0 & mds_prep$status==0 & mds_prep$Tstart>3651))
    mds_prep <- mds_prep[wh_0,]
    
    if(sum(mds_prep$time == 0)>0){ warning("There're still some transitions that last time 0.")}
    
    # Add additional argument for Exponential/Weibull distribution:
    if(scenario %in% c(0, 0.1)){
      mds_prep$pop.par <- ifelse(mds_prep$trans==2, 1, 
                                 ifelse(mds_prep$trans==3, 2,
                                        0))
    }
    
    # Make sure that the first patient that arrives at Rel arrives there at time 0,
    # so that there's no bias for Rel->DaR.p
    if(scenario %in% c(0, 0.1)){
      find_id <- (mds_prep %>% filter(from==2) %>% arrange(Tstart))$ID[1]
      mds_prep[mds_prep$ID==find_id & mds_prep$from==2, "Tstart"] <- 0
    }
    
    # ####
    # # ADDITION
    # # Make left-truncated transitions conditional on a given time.
    # if(cond_time){
    #   # Remove transitions before conditional_time:
    #   remove_rows <- which(mds_prep$from==2 & mds_prep$Tstop<conditional_time)
    #   if(length(remove_rows)>0){
    #     # Remove HCT->Rel times for these people:
    #     # remove_rows_1 <- ((mds_prep$from==1) &
    #     #                     (mds_prep$ID %in% unique(mds_prep$ID[remove_rows])))
    # 
    #     # mds_prep <- mds_prep[-c(remove_rows, remove_rows_1),] # remove_rows
    #     mds_prep <- mds_prep[-c(remove_rows),] # remove_rows
    #   }
    #     
    #   # Those that reach Rel before conditional_time, move their time to conditional_time:
    #   find_cond <- which(mds_prep$from==2 & mds_prep$Tstart<conditional_time)
    #   if(length(find_cond)>0){
    #     mds_prep[find_cond,"Tstart"] <- rep(conditional_time, length(find_cond))
    #     mds_prep[find_cond,"time"] <- mds_prep[find_cond,"Tstop"] - mds_prep[find_cond,"Tstart"]
    #     
    #     # Adjust HCT->Rel times for these people:
    #     find_cond_1 <- (mds_prep$from==1 & (mds_prep$ID %in% mds_prep[find_cond,"ID"]))
    #     mds_prep[find_cond_1,"Tstop"] <- rep(conditional_time, sum(find_cond_1))
    #     mds_prep[find_cond_1,"time"] <- mds_prep[find_cond_1,"Tstop"] - mds_prep[find_cond_1,"Tstart"]
    #   }
    # }
    # ####
    
    cox_fit <- coxph(Surv(Tstart, Tstop, status)~strata(trans),
                     data=mds_prep, method="breslow")
    
    ms_fit <- msfit(cox_fit, trans=transmat, vartype=vartype)
    
    ms_relsurv <- msfit.relsurv(msfit.obj = ms_fit, data = mds_prep
                                ,ratetable = ratetable
                                ,split.transitions = c(2,3)
                                ,rmap = list(year=diag)
                                ,time.format = "days",
                                var.pop.haz = var.pop.haz,
                                B = B,
                                add.times = c(1*365.241,2*365.241,5*365.241)
    )  
    # juhi <- ms_relsurv$Haz %>% filter(trans==4)
    # lines(juhi$time, juhi$Haz, col=sample(x = colors(), size = 1))
    # browser()
    if(!probtrans.ind){
      return(list(ms_fit=ms_fit
                  ,ms_relsurv=ms_relsurv
                  # ms_fit=ms_relsurv
                  ,mds_prep=mds_prep
                  ,sim_data=sim_data))
    }
    else{
      pt <- probtrans(ms_fit, predt=0, # conditional_time
                      direction="forward", method=vartype)
      pt_relsurv <- probtrans(ms_relsurv, predt=0, # conditional_time
                                  direction="forward", method=vartype)
      
      msf_relsurv1 <- ms_relsurv
      msf_relsurv1$Haz.boot <- NULL
      msf_relsurv1[[2]] <- msf_relsurv1[[2]] %>% filter(var.pop.haz=="fixed") %>% mutate(var.pop.haz=NULL)
      
      pt_relsurv_fixed <- probtrans(msf_relsurv1, predt=0, # conditional_time
                                        direction="forward", method=vartype)
      
      return(list(ms_fit=ms_fit
                  ,ms_relsurv=ms_relsurv
                  ,pt=pt
                  ,pt_relsurv=pt_relsurv
                  ,pt_relsurv_fixed=pt_relsurv_fixed
                  ,mds_prep=mds_prep
                  ,sim_data=sim_data))
    }
    
  }
  else{
    # Transprob proportions:
    sim_data2 <- sim_data %>% 
      dplyr::select(-cens)
    
    transprobs_prop <- data.frame(time=c(10, 5, 2, 1), Rel=NA, NRM.p=NA, NRM.e=NA, DaR.p=NA, DaR.e=NA, HCT=NA)
    itera <- 1
    for(it_time in c(10, 5, 2, 1)){
      
      # Censoring after 10 years:
      sim_data2$diag2 <- sim_data2$diag + lubridate::years(it_time)
      if(anyNA(sim_data2$diag2)){
        na_inds <- is.na(sim_data2$diag2)
        sim_data2$diag2[na_inds] <- sim_data2$diag[na_inds]+365*it_time + ifelse(it_time==10, 3, ifelse(it_time==5, 2, 1))
      }
      
      sim_data2 <- sim_data2 %>% 
        mutate(rel_status = ifelse((Rel<NRM) & (Rel<diag2), 1, 0),
               NRM.p_status = ifelse((NRM.p<NRM.e) & (NRM.p<Rel) & (NRM.p<diag2), 1, 0),
               NRM.e_status = ifelse((NRM.e<NRM.p) & (NRM.e<Rel) & (NRM.e<diag2), 1, 0),
               DaR.p_status = ifelse(is.na(DaR.p), 0, ifelse((DaR.p<DaR.e) & (DaR.p<diag2), 1, 0)),
               DaR.e_status = ifelse(is.na(DaR.e), 0, ifelse((DaR.e<DaR.p) & (DaR.e<diag2), 1, 0)))
      
      transprobs <- sim_data2 %>% 
        dplyr::select(ends_with("status")) %>% 
        colSums
      transprobs[6] <- nrow(sim_data) - (transprobs[1] + transprobs[2] + transprobs[3])
      transprobs[1] <- transprobs[1] - transprobs[4] - transprobs[5]
      transprobs <- transprobs/nrow(sim_data)
      
      transprobs_prop[itera,2:7] <- transprobs
      itera <- itera+1
    }
    
    transprobs_prop <- transprobs_prop[,c(1, 7, 2:6)]
    colnames(transprobs_prop) <- c("time", paste0("pstate", 1:6))
    transprobs_prop$time <- transprobs_prop$time*365.241
    transprobs_prop <- rbind(data.frame(time=0, pstate1=1, pstate2=0, pstate3=0, pstate4=0, pstate5=0, pstate6=0),
                             transprobs_prop) %>% 
      arrange(time)
    
    # Prepare data for msprep:
    sim_data <- sim_data %>% 
      mutate(rel_status = ifelse((Rel<NRM) & (Rel<cens), 1, 0),
             NRM.p_status = ifelse((NRM.p<NRM.e) & (NRM.p<Rel) & (NRM.p<cens), 1, 0),
             NRM.e_status = ifelse((NRM.e<NRM.p) & (NRM.e<Rel) & (NRM.e<cens), 1, 0),
             DaR.p_status = ifelse(is.na(DaR.p), 0, ifelse((DaR.p<cens) & (DaR.p < DaR.e), 1, 0)),
             DaR.e_status = ifelse(is.na(DaR.e), 0, ifelse((DaR.e<cens) & (DaR.e < DaR.p), 1, 0))) %>% 
      mutate(rel_time = as.numeric(pmin(Rel, cens) - diag),
             death_time = as.numeric(pmin(NRM, DaR, cens, na.rm = TRUE) - diag),
             
             rel_time = ifelse(rel_status, rel_time, as.numeric(pmin(NRM, cens, na.rm = TRUE) - diag)),
             
             min_time = pmin(rel_time, death_time),
             
             NRM.p_time = ifelse(NRM.p_status, NRM.p-diag, rel_time),
             NRM.e_time = ifelse(NRM.e_status, NRM.e-diag, rel_time),
             NRM_time = pmin(NRM.e_time, NRM.p_time), # helper
             DaR.p_time = ifelse(DaR.p_status, DaR.p-diag, as.numeric(ifelse(is.na(DaR.e), NRM_time, pmin(DaR.e, cens)-diag))),
             DaR.e_time = ifelse(DaR.e_status, DaR.e-diag, as.numeric(ifelse(is.na(DaR.p), NRM_time, pmin(DaR.p, cens)-diag)))
      ) %>% 
      dplyr::select(-death_time, -min_time) %>% 
      mutate(rel_time = pmin(rel_time, 10*365.241),
             NRM.p_time = pmin(NRM.p_time, 10*365.241),
             NRM.e_time = pmin(NRM.e_time, 10*365.241),
             DaR.p_time = pmin(DaR.p_time, 10*365.241),
             DaR.e_time = pmin(DaR.e_time, 10*365.241))
    
    transmat <- transMat(list(c(2,3,4),c(5,6), c(), c(), c(), c()), 
                         names = c("HCT", "Rel/Prog", "NRM.p", "NRM.e", "DaR.p", "DaR.e"))
    
    # # Za foro:
    # sim_data$DaR.p_status <- 0
    # sim_data$DaR.e_status <- 0
    
    # browser()
    # # Checks:
    # sim_data %>%
    #   mutate(death_status = ifelse(NRM.p_status==1 | NRM.e_status==1 | DaR.p_status==1 | DaR.e_status==1, 1, 0)) %>%
    #   group_by(rel_status, death_status) %>%
    #   summarise(n=n()/nrow(sim_data))
    # 
    # sim_data %>%
    #   mutate(death_status = ifelse(NRM.p_status==1 | NRM.e_status==1 | DaR.p_status==1 | DaR.e_status==1, 1, 0)) %>%
    #   mutate(death_time = ifelse(rel_status==1, pmin(DaR.p_time, DaR.e_time), pmin(NRM.p_time, NRM.e_time, NRM_time))) %>%
    #   mutate(NRM.p.ind = (NRM.p<NRM.e & NRM.p<Rel & NRM.p<cens),
    #          NRM.e.ind = (NRM.p>NRM.e & NRM.e<Rel & NRM.e<cens),
    #          Rel.ind = (Rel<NRM & Rel<cens),
    #          DaR.e.ind = (DaR.e < DaR.p & DaR.e < cens),
    #          DaR.p.ind = (DaR.e > DaR.p & DaR.p < cens)
    #   ) %>%
    #   summarise(hct = mean(rel_status==0 & death_status==0 & rel_time>3651),
    #             cens.before.rel = mean(rel_status==0 & death_status==0 & rel_time<=3651),
    #             NRM.e.ind = mean(NRM.e.ind),
    #             NRM.p.ind = mean(NRM.p.ind),
    #             Rel.ind = mean(Rel.ind),
    #             DaR.e.ind = sum(DaR.e.ind, na.rm=TRUE)/n(),
    #             DaR.p.ind = sum(DaR.p.ind, na.rm=TRUE)/n(),
    #             cens.after.rel = mean(rel_status==1 & death_status==0 & death_time<=3651),
    #             end.follow.up.after.rel = mean(rel_status==1 & death_status==0 & death_time>3651),
    #             end.follow.up = mean(death_status==0 & death_time>3651)
    #   ) %>%
    #   mutate(total.true.cens = cens.before.rel + cens.after.rel)
    
    mds_prep <- msprep(data=sim_data, trans=transmat,
                       time=c(NA,"rel_time", "NRM.p_time", "NRM.e_time", "DaR.p_time", "DaR.e_time"),
                       status=c(NA, "rel_status", "NRM.p_status", "NRM.e_status", "DaR.p_status", "DaR.e_status"),
                       id="ID",
                       keep=c("sex", "age", "diag"))
    
    # Remove censored transitions of timespan 0 (happens in the end):
    wh_0 <- which(!(mds_prep$time == 0 & mds_prep$status==0 & mds_prep$Tstart>3651))
    if((nrow(mds_prep)-length(wh_0))>0) print(paste0("Number of censored transitions of timespan = 0 (happens in the end): ", (nrow(mds_prep)-length(wh_0))))
    mds_prep <- mds_prep[wh_0,]
    
    print(paste0('Data is prepared. ', Sys.time()))
    
    ###
    # Calculate pop hazs:
    # mds_sub <- mds_prep %>% filter(to==3)
    # mds_sub$year <- mds_sub$diag
    # juh <- haz_function(Surv(time,status)~1, mds_sub, 
    #                                          add.times=c(1,2,5,10)*365.241)
    ###
    
    
    # ####
    # # ADDITION
    # # Make left-truncated transitions conditional on a given time.
    # if(cond_time){
    #   # Remove L-T transitions before conditional_time:
    #   remove_rows <- which(mds_prep$from==2 & mds_prep$Tstop<conditional_time)
    #   if(length(remove_rows)>0){
    #     # Remove HCT->Rel times for these people:
    #     # remove_rows_1 <- ((mds_prep$from==1) &
    #     #                     (mds_prep$ID %in% unique(mds_prep$ID[remove_rows])))
    #     
    #     # mds_prep <- mds_prep[-c(remove_rows, remove_rows_1),] # remove_rows
    #     mds_prep <- mds_prep[-c(remove_rows),] # remove_rows
    #   }
    #   # Those that reach Rel before conditional_time, move their time to conditional_time:
    #   find_cond <- which(mds_prep$from==2 & mds_prep$Tstart<conditional_time)
    #   if(length(find_cond)>0){
    #     mds_prep[find_cond,"Tstart"] <- rep(conditional_time, length(find_cond))
    #     mds_prep[find_cond,"time"] <- mds_prep[find_cond,"Tstop"] - mds_prep[find_cond,"Tstart"]
    # 
    #     # Adjust HCT->Rel times for these people:
    #     find_cond_1 <- ((mds_prep$from==1) & (mds_prep$ID %in% mds_prep[find_cond,"ID"]))
    #     mds_prep[find_cond_1,"Tstop"] <- rep(conditional_time, sum(find_cond_1))
    #     mds_prep[find_cond_1,"time"] <- mds_prep[find_cond_1,"Tstop"] - mds_prep[find_cond_1,"Tstart"]
    #   }
    # }
    # ####
    cox_fit <- coxph(Surv(Tstart, Tstop, status)~strata(trans),
                     data=mds_prep, method="breslow")
    print(paste0('Cox model is finished. ', Sys.time()))
    ms_fit <- msfit(cox_fit, trans=transmat, vartype=vartype)
    print(paste0('Hazard model is finished. ', Sys.time()))
    if(!probtrans.ind){
      return(list(ms_fit=ms_fit
                  ,mds_prep=mds_prep
                  ,sim_data=sim_data
                  ,transprobs_prop=transprobs_prop))
    }
    else{
      if(use_probtrans){
        # You actually don't need to fit probtrans, use transprobs_prop
        pt <- probtrans(ms_fit, predt=0, # conditional_time
                        direction="forward", method=vartype)
      } else{
        pt <- transprobs_prop
      }
      return(list(ms_fit=ms_fit
                  ,pt=pt
                  ,mds_prep=mds_prep
                  ,sim_data=sim_data
                  ,transprobs_prop=transprobs_prop))
    }
  }
}

# Simulation function for true values (least-false parameter)
sim_fun_big_samples <- function(n_obs=1000, n_sim=2, full.model = FALSE, probtrans.ind = FALSE
                                , scenario=1, use_probtrans=FALSE
){
  
  message(paste0('Simulating using sim_fun_big_samples for scenario ', 
                 scenario, ', nobs ', n_obs, 
                 ', nsim ', n_sim, ', time ', Sys.time()))
  
  # if(full.model)  no.rows <- 5
  # else  no.rows <- 3
  no.rows <- 5
  
  df_ms <- data.frame(trans=rep(NA, no.rows*n_sim), Haz1=NA, Haz2=NA, Haz5=NA, Haz10=NA)
  df_pt <- data.frame(time=rep(NA, 4*n_sim), pstate1=NA, pstate2=NA, pstate3=NA, pstate4=NA
                      , pstate5=NA, pstate6=NA)
  
  df_ms_var <- data.frame(trans1=rep(NA, no.rows*n_sim), varHaz1=NA, varHaz2=NA, varHaz5=NA, varHaz10=NA)  
  df_pt_var <- data.frame(time=rep(NA, 4*n_sim), se1=NA, se2=NA, se3=NA, se4=NA
                          , se5=NA, se6=NA)
  
  # if(!identical(big_sample, data.frame())){
  #   # Remove unneeded columns:
  #   big_sample$df_ms[,c("trans","Haz0")] <- NULL
  #   big_sample$df_ms_var[,c("trans","varHaz0")] <- NULL
  # }
  
  for(i in 1:n_sim){
    
    df_iter <- sim_data_fun(n_obs = n_obs, scenario=scenario, include.censoring = FALSE)
    df_iter <- model_fun(df_iter, full.model = full.model, probtrans.ind = probtrans.ind,
                         use_probtrans=use_probtrans)
    # Hazard:
    if(full.model) df_ms_tmp <- df_iter$ms_fit
    else df_ms_tmp <- df_iter$ms_relsurv
    df_ms1 <- df_ms_tmp[[1]] %>% 
      group_by(trans) %>% 
      summarise(Haz1 = tail(Haz[time<=365.241*1], n=1),
                Haz2 = tail(Haz[time<=365.241*2], n=1),
                Haz5 = tail(Haz[time<=365.241*5], n=1),
                Haz10 = tail(Haz, n=1))
    
    df_ms[((i-1)*no.rows+1):(i*no.rows),] <- df_ms1
    
    # Hazard variance:
    df_ms_var1 <- df_ms_tmp[[2]] %>% 
      filter(trans1 == trans2)
    
    df_ms_var1 <- df_ms_var1 %>% 
      group_by(trans1) %>% 
      summarise(varHaz1 = tail(varHaz[time<=365.241*1], n=1),
                varHaz2 = tail(varHaz[time<=365.241*2], n=1),
                varHaz5 = tail(varHaz[time<=365.241*5], n=1),
                varHaz10 = tail(varHaz, n=1))
    
    df_ms_var[((i-1)*no.rows+1):(i*no.rows),] <- df_ms_var1
    
    
    # tmp <- df_ms_var1[,2:5]^(1/2)*qnorm(0.975)
    # ((df_ms1[,2:5]-tmp) <= big_sample$df_ms) & ((df_ms1[,2:5]+tmp) >= big_sample$df_ms)
    # big_sample$df_ms
    
    # 
    # # Transprob:
    # if(probtrans.ind){
    #   # TO DO in report: point out that you do this only for transitions starting from HCT
    #   df_pt1 <- rbind(df_iter$pt[[1]] %>% filter( 365.241*1 - time>=0) %>% tail(n=1),
    #                   df_iter$pt[[1]] %>% filter( 365.241*2 - time>=0) %>% tail(n=1),
    #                   df_iter$pt[[1]] %>% filter( 365.241*5 - time>=0) %>% tail(n=1),
    #                   df_iter$pt[[1]] %>% filter( 365.241*10 - time>=0) %>% tail(n=1)) %>%
    #     mutate(time = c(1,2,5,10)*365.241)
    # 
    #   df_pt[(i*4-3):(i*4),] <- df_pt1 %>%
    #     dplyr::select(-starts_with("se"))
    # 
    #   # Transprob variance:
    #   df_pt_var[(i*4-3):(i*4),] <- df_pt1 %>%
    #     dplyr::select(-starts_with("pstate"))
    # }
  }
  
  # Hazard:
  df_ms <- df_ms %>%
    group_by(trans) %>% 
    summarise(Haz1se = sd(Haz1)/sqrt(n_sim),
              Haz1 = mean(Haz1),
              Haz2se = sd(Haz2)/sqrt(n_sim),
              Haz2 = mean(Haz2),
              Haz5se = sd(Haz5)/sqrt(n_sim),
              Haz5 = mean(Haz5),
              Haz10se = sd(Haz10)/sqrt(n_sim),
              Haz10 = mean(Haz10)) %>% 
    mutate(Haz0=0) %>% 
    dplyr::select(trans, Haz0, 3,2,5,4,7,6,9,8)
  
  # Hazard variance:
  df_ms_var <- df_ms_var %>%
    group_by(trans1) %>% 
    summarise(varHaz1se = sd(varHaz1)/sqrt(n_sim),
              varHaz1 = mean(varHaz1),
              varHaz2se = sd(varHaz2)/sqrt(n_sim),
              varHaz2 = mean(varHaz2),
              varHaz5se = sd(varHaz5)/sqrt(n_sim),
              varHaz5 = mean(varHaz5),
              varHaz10se = sd(varHaz10)/sqrt(n_sim),
              varHaz10 = mean(varHaz10)) %>% 
    mutate(varHaz0=0) %>% 
    dplyr::select(trans1, varHaz0, 3,2,5,4,7,6,9,8) %>% 
    dplyr::rename(trans=trans1)
  
  # if(probtrans.ind){
  #   if(no.rows==5){
  #     df_pt <- rbind(data.frame(time=0, pstate1se=0, pstate1=1, pstate2se=0, pstate2=0, pstate3se=0, pstate3=0, pstate4se=0, pstate4=0, pstate5se=0, pstate5=0, pstate6se=0, pstate6=0),
  #                    df_pt %>% 
  #                      group_by(time) %>% 
  #                      summarise(pstate1se = sd(pstate1)/sqrt(n_sim),
  #                                pstate1 = mean(pstate1),
  #                                pstate2se = sd(pstate2)/sqrt(n_sim),
  #                                pstate2 = mean(pstate2),
  #                                pstate3se = sd(pstate3)/sqrt(n_sim),
  #                                pstate3 = mean(pstate3),
  #                                pstate4se = sd(pstate4)/sqrt(n_sim),
  #                                pstate4 = mean(pstate4),
  #                                pstate5se = sd(pstate5)/sqrt(n_sim),
  #                                pstate5 = mean(pstate5),
  #                                pstate6se = sd(pstate6)/sqrt(n_sim),
  #                                pstate6 = mean(pstate6)))
  #     
  #     df_pt_var <- rbind(data.frame(time=0, se1se=0, se1=0, se2se=0, se2=0, se3se=0, se3=0, se4se=0, se4=0, se5se=0, se5=0, se6se=0, se6=0),
  #                        df_pt_var %>% 
  #                          group_by(time) %>% 
  #                          summarise(se1se = sd(se1)/sqrt(n_sim),
  #                                    se1 = mean(se1),
  #                                    se2se = sd(se2)/sqrt(n_sim),
  #                                    se2 = mean(se2),
  #                                    se3se = sd(se3)/sqrt(n_sim),
  #                                    se3 = mean(se3),
  #                                    se4se = sd(se4)/sqrt(n_sim),
  #                                    se4 = mean(se4),
  #                                    se5se = sd(se5)/sqrt(n_sim),
  #                                    se5 = mean(se5),
  #                                    se6se = sd(se6)/sqrt(n_sim),
  #                                    se6 = mean(se6)))
  #   }
  #   else{
  #     df_pt <- rbind(data.frame(time=0, pstate1se=0, pstate1=1, pstate2se=0, pstate2=0, pstate3se=0, pstate3=0, pstate4se=0, pstate4=0),
  #                    df_pt %>% 
  #                      group_by(time) %>% 
  #                      summarise(pstate1se = sd(pstate1)/sqrt(n_sim),
  #                                pstate1 = mean(pstate1),
  #                                pstate2se = sd(pstate2)/sqrt(n_sim),
  #                                pstate2 = mean(pstate2),
  #                                pstate3se = sd(pstate3)/sqrt(n_sim),
  #                                pstate3 = mean(pstate3),
  #                                pstate4se = sd(pstate4)/sqrt(n_sim),
  #                                pstate4 = mean(pstate4)))
  #     
  #     df_pt_var <- rbind(data.frame(time=0, se1se=0, se1=0, se2se=0, se2=0, se3se=0, se3=0, se4se=0, se4=0),
  #                        df_pt_var %>% 
  #                          group_by(time) %>% 
  #                          summarise(se1se = sd(se1)/sqrt(n_sim),
  #                                    se1 = mean(se1),
  #                                    se2se = sd(se2)/sqrt(n_sim),
  #                                    se2 = mean(se2),
  #                                    se3se = sd(se3)/sqrt(n_sim),
  #                                    se3 = mean(se3),
  #                                    se4se = sd(se4)/sqrt(n_sim),
  #                                    se4 = mean(se4)))
  #   }
  # }
  
  if(n_sim==1){
    # Remove SE columns:
    df_ms <- df_ms %>% dplyr::select(-ends_with("se"))
    # df_pt <- df_pt %>% dplyr::select(-ends_with("se"))
    if(probtrans.ind){
      df_ms_var <- df_ms_var %>% dplyr::select(-ends_with("se"))
      # df_pt_var <- df_pt_var %>% dplyr::select(-ends_with("se"))
    }
  }
  
  # Take into account proportions for transition probabilities:
  df_pt <- df_iter$pt
  
  if(probtrans.ind){
    return(list(df_ms=df_ms, df_pt=df_pt, df_ms_var=df_ms_var, df_pt_var=df_pt_var, transprobs_prop=df_iter$transprobs_prop, df_iter=df_iter))
  }
  else{
    return(list(df_ms=df_ms, df_ms_var=df_ms_var, transprobs_prop=df_iter$transprobs_prop, df_iter=df_iter))
  }
}

# Simulation function:
sim_fun <- function(n_obs=1000, n_sim=2, full.model = FALSE, probtrans.ind = FALSE
                    , var.pop.haz = "fixed", B = 100, scenario=1
                    , true.values=data.frame(),
                    vartype="greenwood",
                    outer.var=data.frame(),
                    ratetable=slopop,
                    one_rep=FALSE){
  
  message(paste0('Simulating using sim_fun for scenario ', scenario, ', nobs ', n_obs, 
                 ', nsim ', n_sim, ', time ', Sys.time()))
  
  if(full.model) use_probtrans <- TRUE
  else use_probtrans <- FALSE
  
  # Prepare seeds:
  eff_seeds <- sample(1:2^15, n_sim)
  
  # if(full.model)  no.rows <- 5
  # else  no.rows <- 3
  no.rows <- 5
  
  df_ms <- data.frame(trans=rep(NA, no.rows*n_sim), Haz1=NA, Haz2=NA, Haz5=NA, Haz10=NA)
  df_pt <- data.frame(time=rep(NA, 4*n_sim), pstate1=NA, pstate2=NA, pstate3=NA, pstate4=NA
                      , pstate5=NA, pstate6=NA)
  
  df_ms_var <- data.frame(trans1=rep(NA, no.rows*n_sim*2), var.pop.haz=NA, varHaz1=NA, varHaz2=NA, varHaz5=NA, varHaz10=NA)
  # df_ms_var <- data.frame(trans1=rep(NA, 13*n_sim), var.pop.haz=NA, varHaz1=NA, varHaz2=NA, varHaz5=NA, varHaz10=NA)
  df_pt_var <- data.frame(time=rep(NA, 2*4*n_sim), se1=NA, se2=NA, se3=NA, se4=NA
                          , se5=NA, se6=NA, var.pop.haz=NA)
  
  df_ms_ci <- list(plain.fixed=NA, plain.boot=NA, q.boot=NA, log.boot=NA)
  df_pt_ci <- list(plain.fixed=NA, plain.boot=NA, q.boot=NA, log.boot=NA)
  
  df_ms_ci_width <- list(plain.fixed=list(), plain.boot=list(), q.boot=list(), log.boot=list())
  df_pt_ci_width <- list(plain.fixed=list(), plain.boot=list(), q.boot=list(), log.boot=list())
  
  df_ms_ci_basic <- list()
  
  msm_ms_sim <- data.frame(trans=rep(NA, 3*n_sim), Haz1=NA, Haz2=NA, Haz5=NA, Haz10=NA)
  msm_ms_var <- data.frame(trans1=rep(NA, 3*n_sim), varHaz1=NA, varHaz2=NA, varHaz5=NA, varHaz10=NA)
  
  # Remove objects we don't need:
  true.values$df_ms$Haz0 <- NULL
  # Add hazards for basic MSM model:
  true.values$df_ms_basic <- true.values$df_ms %>% 
    mutate(trans=ifelse(trans==3, 2, ifelse(trans %in% c(4,5), 3, trans))) %>% 
    group_by(trans) %>% 
    summarise_all(sum)
  
  basic_ms <- data.frame(trans=rep(NA, 3*n_sim), Haz1=NA, Haz2=NA, Haz5=NA, Haz10=NA)
  basic_pt <- data.frame(time=rep(NA, 4*n_sim), pstate1=NA, pstate2=NA, pstate3=NA, pstate4=NA)
  
  CIms_lower <- list(plain.fixed=list(), plain.boot=list(),
                     q.boot=list(), log.boot=list())
  
  CIms_upper <- list(plain.fixed=list(), plain.boot=list(),
                     q.boot=list(), log.boot=list())
  
  CIpt_lower <- list(plain.fixed=list(), plain.boot=list(),
                     q.boot=list(), log.boot=list())
  
  CIpt_upper <- list(plain.fixed=list(), plain.boot=list(),
                     q.boot=list(), log.boot=list())
  
  
  for(i in 1:n_sim){
    
    if(i %in% seq(50, max(100,n_sim), by=50)){ print(i) }
    # Set seed:
    set.seed(eff_seeds[i])
    
    data_iter <- sim_data_fun(n_obs = n_obs, scenario=scenario
                              , include.censoring=TRUE)
    
    if(scenario %in% c(0, 0.1)){
      if(i==1){
        ratetable1 <- ratetable
        ratetable1[,,] <- data_iter$pop.par[1]
        ratetable2 <- ratetable
        ratetable2[,,] <- data_iter$pop.par[2]
        
        ratetable <- relsurv::joinrate(list(nrm_p=ratetable1, dar_p=ratetable2), dim.name="pop.par")
      }
      
      data_iter$pop.par <- NULL
    }
    
    df_iter <- tryCatch(model_fun(data_iter, full.model = full.model, probtrans.ind = probtrans.ind, var.pop.haz = var.pop.haz, B = B, vartype=vartype, ratetable=ratetable, scenario=scenario, use_probtrans=use_probtrans),
                        error=function(neki){ 
                          message(paste("Error za ta seed:", eff_seeds[i], "| i =",i))
                          message("Here's the original error message:")
                          message(neki)
                          return(NA)},
                        warning=function(cond){ 
                          message(paste("Warning za ta seed:", eff_seeds[i], "| i =",i))
                          message("Here's the original warning message:")
                          message(cond)
                          return(suppressWarnings(model_fun(data_iter, full.model = full.model, probtrans.ind = probtrans.ind, var.pop.haz = var.pop.haz, B = B, vartype=vartype, ratetable=ratetable, scenario=scenario, use_probtrans=use_probtrans)))})
    
    if(one_rep) return(df_iter)
    # browser()
    # f_time <- (df_iter$mds_prep %>% filter(from==2) %>% arrange(Tstop))$Tstop[1]
    # no_at_risk <- df_iter$mds_prep %>% filter(from==2) %>%
    #   filter(Tstart<f_time & Tstop > f_time) %>% distinct(ID) %>% nrow
    # 
    # no_at_risk_cond_time <- df_iter$mds_prep %>% filter(from==2) %>%
    #   filter(Tstart<180 & Tstop > 180) %>% distinct(ID) %>% nrow
    # 
    # time50 <- (df_iter$mds_prep %>% filter(from==2) %>% arrange(Tstart))[50,"Tstart"]
    # 
    # stevilo <- 5
    # 
    # tmp_data <- (df_iter$mds_prep %>% filter(from==2) %>% arrange(Tstart))
    # if(sum(tmp_data$Tstart[stevilo] <= tmp_data$Tstop[1:stevilo])==stevilo){
    #   times_st <- tmp_data$Tstart[stevilo]
    # } else{
    #   times_st <- tmp_data$Tstart[stevilo+3]
    # }
    # 
    # if(i==1){
    #   f_time_vec <- f_time
    #   no_at_risk_vec <- no_at_risk
    #   no_at_risk_cond_time_vec <- no_at_risk_cond_time
    #   time50_vec <- time50
    #   times_st_vec <- times_st
    # } else{
    #   f_time_vec <- c(f_time_vec, f_time)
    #   no_at_risk_vec <- c(no_at_risk_vec, no_at_risk)
    #   no_at_risk_cond_time_vec <- c(no_at_risk_cond_time_vec, no_at_risk_cond_time)
    #   time50_vec <- c(time50_vec, time50)
    #   times_st_vec <- c(times_st_vec, times_st)
    # }
    # if(i==n_sim) browser()
    # next
    # summary(f_time_vec)
    # summary(no_at_risk_vec)
    # summary(no_at_risk_cond_time_vec)
    # summary(time50_vec)
    # summary(times_st_vec)
    
    # browser()
    # lines(df_iter$pt[[1]]$time, df_iter$pt[[1]]$pstate1, col=i)
    # lines((df_iter$ms_relsurv$Haz %>% filter(trans==4))$time,
    #       (df_iter$ms_relsurv$Haz %>% filter(trans==4))$Haz, col=i)
    # if(i==50){ browser()}
    # df_iter$mds_prep %>% filter(from==2) %>% arrange(Tstop) %>% head
    # df_iter$mds_prep %>% filter(from==2) %>% filter(Tstart<69.3146 & Tstop > 69.3146)
    
    
    # Hazard:
    if(full.model) df_ms_tmp <- df_iter$ms_fit
    else df_ms_tmp <- df_iter$ms_relsurv
    
    # if(i %in% c(2,3)) browser()
    
    df_ms1 <- df_ms_tmp[[1]] %>% 
      group_by(trans) %>% 
      summarise(Haz1 = tail(Haz[time<=365.241*1], n=1),
                Haz2 = tail(Haz[time<=365.241*2], n=1),
                Haz5 = tail(Haz[time<=365.241*5], n=1),
                Haz10 = tail(Haz, n=1))
    
    if(scenario %in% c(0, 0.1)){
      bias_diff <- abs(df_ms1$Haz1[4]-true.values$df_ms$Haz1[4])
      if(bias_diff>1e-16){
        print(paste0('For iteration ',i,' we skip modeling, since the Haz bias for trans==4 is: ',bias_diff))
        next
      }
    }
    
    # if(scenario %in% c(0, 0.1)){ 
    #   wh_01 <- which.max(subset(df_iter$ms_relsurv$Haz, trans==4)$Haz != 0) - 1
    #   
    #   if(wh_01 != 0){
    #     dodatek_0 <- subset(df_iter$ms_relsurv$Haz, trans==4)$time[wh_01]
    #     dodatek <- unique(ratetable)*dodatek_0
    #     df_ms1[4,2:5] <- df_ms1[4,2:5] + dodatek
    #     
    #     dodatek <- dodatek_0*true.values$df_ms[5,2]/365.241
    #     df_ms1[5,2:5] <- df_ms1[5,2:5] + dodatek
    #   }
    #   
    #   if(abs(df_ms1[4,2] - true.values$df_ms[4,2]) > 2e-11){
    #     # It can sometimes happen that the at-risk process for
    #     # Rel -> DaR goes from 0 to 1 and then back to 0.
    #     # Consequently, the pop. hazards in this case would be 
    #     # a bit smaller. We thus fix this:
    #     df_ms1[4,2:5] <- true.values$df_ms[4,2:5]
    #     df_ms1[5,2:5] <- true.values$df_ms[5,2:5]
    #   }
    # } 
    
    df_ms[((i-1)*no.rows+1):(i*no.rows),] <- df_ms1
    
    # if(df_ms1[5,"Haz1"]>0.6){ browser()}
    
    # Hazard variance:
    df_ms_var1 <- df_ms_tmp[[2]] %>% 
      filter(trans1 == trans2)
    
    # # Add basic msm results:
    # df_ms_var1 <- rbind(df_ms_var1, 
    #                     df_iter$ms_fit[[2]] %>% 
    #                       filter(trans1==trans2) %>% 
    #                       mutate(trans1 = ifelse(trans1==3, 5, ifelse(trans1==2, 3, trans1)),
    #                              trans2 = ifelse(trans2==3, 5, ifelse(trans2==2, 3, trans2))) %>% 
    #                       mutate(var.pop.haz = "basic.msm"))
    
    if(full.model) df_ms_var1$var.pop.haz <- "fixed"
    
    # Take values at wanted times:
    df_ms_var1 <- df_ms_var1 %>% 
      group_by(trans1, var.pop.haz) %>% 
      summarise(varHaz1 = tail(varHaz[time<=365.241*1], n=1),
                varHaz2 = tail(varHaz[time<=365.241*2], n=1),
                varHaz5 = tail(varHaz[time<=365.241*5], n=1),
                varHaz10 = tail(varHaz, n=1))
    
    df_ms_var[((i-1)*2*no.rows+1):(i*no.rows*2),] <- df_ms_var1 %>% mutate(var.pop.haz = as.character(var.pop.haz))
    # df_ms_var[((i-1)*13+1):(i*13),] <- df_ms_var1 %>% mutate(var.pop.haz = as.character(var.pop.haz))
    
    # Hazard CIs:
    
    # Plain fixed CI:
    plain.fixed.s <- (df_ms_var1 %>% filter(var.pop.haz=="fixed") %>% mutate(var.pop.haz=NULL))^(1/2)*qnorm(0.975)
    # Plain boot CI:
    plain.boot.s <- (df_ms_var1 %>% filter(var.pop.haz=="bootstrap") %>% mutate(var.pop.haz=NULL))^(1/2)*qnorm(0.975)
    # plain.boot.s <- plain.fixed.s
    
    # Boot CI:
    yrs <- c(1,2,5,10)
    df_boot_lower <- df_ms1
    df_boot_upper <- df_ms1
    
    for(yr in 1:4){
      if(yr<4){
        vr_helper <- which(df_iter$ms_relsurv[[4]][[1]]$time<=365.241*yrs[yr])
        vrstice <- c(vr_helper[diff(vr_helper)>1], vr_helper[length(vr_helper)])
        # df_iter$ms_relsurv[[4]][[1]][vrstice, ] # check
      }
      else{
        # For year 10 find rows a bit differently
        vrstice <- c(which(diff(df_iter$ms_relsurv[[4]][[1]]$time)<0), nrow(df_iter$ms_relsurv[[4]][[1]]))
      }
      
      quants <- sapply(df_iter$ms_relsurv[[4]], function(x) x[vrstice, "Haz"])
      quants <- apply(quants, 1, quantile, probs = c(0.025, 0.975),  na.rm = TRUE)
      
      df_boot_lower[,yr+1] <- quants[1,]
      df_boot_upper[,yr+1] <- quants[2,]
    }
    
    # log.boot CI:
    df_ms2 <- df_ms1
    df_ms2[df_ms2<0] <- 0
    
    lower <- exp(log(df_ms2) - plain.boot.s / df_ms2)
    upper <- suppressWarnings(exp(log(df_ms2) + plain.boot.s / df_ms2)) # suppress, bc sometimes NaN
    
    upper[is.na(upper)] <- 0
    lower[lower<0] <- 0
    
    change_CI <- (plain.boot.s==0)
    if(sum(change_CI)>0){
      # browser()
      df_ms2 <- as.matrix(df_ms1)
      lower[change_CI] <- df_ms2[change_CI]
      upper[change_CI] <- df_ms2[change_CI]
    }
    
    # tryCatch(expr={
    #   juhu <- as.integer((lower <= true.values$df_ms) & (upper >= true.values$df_ms))
    # }, warning=function(w){
    #   message(lower)
    #   message(upper)
    #   message(true.values$df_ms)
    #   # Choose a return value in case of warning
    #   return(NULL)
    # })
    if(is.na(df_ms_ci$plain.fixed[1])){
      df_ms_ci$plain.fixed <- (((df_ms1-plain.fixed.s) <= true.values$df_ms) & ((df_ms1+plain.fixed.s) >= true.values$df_ms))
      df_ms_ci$plain.boot <- (((df_ms1-plain.boot.s) <= true.values$df_ms) & ((df_ms1+plain.boot.s) >= true.values$df_ms))
      df_ms_ci$q.boot <- ((df_boot_lower <= true.values$df_ms) & (df_boot_upper >= true.values$df_ms))
      df_ms_ci$log.boot <- ((lower <= true.values$df_ms) & (upper >= true.values$df_ms))
    }
    else{
      df_ms_ci$plain.fixed <- df_ms_ci$plain.fixed + as.integer(((df_ms1-plain.fixed.s) <= true.values$df_ms) & ((df_ms1+plain.fixed.s) >= true.values$df_ms))
      df_ms_ci$plain.boot <- df_ms_ci$plain.boot + as.integer(((df_ms1-plain.boot.s) <= true.values$df_ms) & ((df_ms1+plain.boot.s) >= true.values$df_ms))
      df_ms_ci$q.boot <- df_ms_ci$q.boot + as.integer((df_boot_lower <= true.values$df_ms) & (df_boot_upper >= true.values$df_ms))
      df_ms_ci$log.boot <- df_ms_ci$log.boot + as.integer((lower <= true.values$df_ms) & (upper >= true.values$df_ms))
    }
    
    # Save CIs:
    CIms_lower$plain.fixed[[i]] <- df_ms1-plain.fixed.s
    CIms_lower$plain.boot[[i]] <- df_ms1-plain.boot.s
    CIms_lower$q.boot[[i]] <- df_boot_lower
    CIms_lower$log.boot[[i]] <- lower
    
    CIms_upper$plain.fixed[[i]] <- df_ms1+plain.fixed.s
    CIms_upper$plain.boot[[i]] <- df_ms1+plain.boot.s
    CIms_upper$q.boot[[i]] <- df_boot_upper
    CIms_upper$log.boot[[i]] <- upper
    
    # CI widths:
    df_ms_ci_width$plain.fixed[[i]] <- plain.fixed.s*2
    df_ms_ci_width$plain.boot[[i]] <- plain.boot.s*2
    df_ms_ci_width$q.boot[[i]] <- df_boot_upper - df_boot_lower
    df_ms_ci_width$log.boot[[i]] <- upper - lower
    # if(any(abs(upper-lower)>100)) browser()
    
    # Transprob:
    if(probtrans.ind){
      if(full.model) df_pt_tmp <- df_iter$pt
      else df_pt_tmp <- df_iter$pt_relsurv
      
      df_pt1 <- rbind(df_pt_tmp[[1]] %>% filter( 365.241*1 - time>=0) %>% tail(n=1),
                      df_pt_tmp[[1]] %>% filter( 365.241*2 - time>=0) %>% tail(n=1),
                      df_pt_tmp[[1]] %>% filter( 365.241*5 - time>=0) %>% tail(n=1),
                      df_pt_tmp[[1]] %>% filter( 365.241*10 - time>=0) %>% tail(n=1)) %>% 
        mutate(time = c(1,2,5,10)*365.241)
      
      
      df_pt[(i*4-3):(i*4),] <- df_pt1 %>% 
        dplyr::select(-starts_with("se"))
      
      # Transprob variance:
      df_pt_var1 <-  df_pt1 %>% 
        # Bootstrap:
        dplyr::select(-starts_with("pstate")) %>% 
        mutate(var.pop.haz = "bootstrap")
      if(full.model==FALSE){
        df_pt_var1 <- rbind(
          df_pt_var1,
          # Fixed:
          rbind(df_iter$pt_relsurv_fixed[[1]] %>% filter( 365.241*1 - time>=0) %>% tail(n=1),
                df_iter$pt_relsurv_fixed[[1]] %>% filter( 365.241*2 - time>=0) %>% tail(n=1),
                df_iter$pt_relsurv_fixed[[1]] %>% filter( 365.241*5 - time>=0) %>% tail(n=1),
                df_iter$pt_relsurv_fixed[[1]] %>% filter( 365.241*10 - time>=0) %>% tail(n=1)) %>% 
            mutate(time = c(1,2,5,10)*365.241) %>% 
            dplyr::select(-starts_with("pstate")) %>% 
            mutate(var.pop.haz = "fixed")
        )
      }
      
      df_pt_var[(i*8-7):(i*8),] <- df_pt_var1
      
      df_pt1 <- df_pt1 %>% 
        dplyr::select(-starts_with("se"))
    }
    
    # Transprob CIs:
    
    # Plain fixed CI:
    
    plain.fixed.s <- (df_pt_var1 %>% filter(var.pop.haz=="fixed") %>% mutate(var.pop.haz=NULL))*qnorm(0.975)
    # Plain boot CI:
    plain.boot.s <- (df_pt_var1 %>% filter(var.pop.haz=="bootstrap") %>% mutate(var.pop.haz=NULL))*qnorm(0.975)
    # Boot CI:
    yrs <- c(1,2,5,10)
    df_boot_lower <- df_pt1
    df_boot_upper <- df_pt1
    
    for(yr in 1:4){
      if(yr<4){
        vrstice <- which.max(df_iter$pt_relsurv$pt.boot[[1]][[1]]$time>365.241*yrs[yr])-1
        # df_iter$pt_relsurv$pt.boot[[1]][[1]][vrstice, ] # check
      }
      else{
        vrstice <- nrow(df_iter$pt_relsurv$pt.boot[[1]][[1]])
      }
      
      quants <- lapply(df_iter$pt_relsurv$pt.boot[[1]], function(x) x[vrstice, ])
      quants <- do.call("rbind", quants)
      quants <- apply(quants, 2, quantile, probs = c(0.025, 0.975),  na.rm = TRUE)
      
      df_boot_lower[yr, 2:7] <- quants[1, 2:7]
      df_boot_upper[yr, 2:7] <- quants[2, 2:7]
    }
    
    # log.boot CI:
    if( (sum(df_pt1<0)>0) | (sum(df_pt1[,2:7]>1)>0) ){
      print(paste("Log boot CI hm hm at seed: ", eff_seeds[i]))
      print(df_pt1)
    }
    df_pt2 <- df_pt1
    df_pt2[df_pt2<0] <- 0
    
    lower <- exp(log(df_pt2) - plain.boot.s / df_pt2)
    upper <- exp(log(df_pt2) + plain.boot.s / df_pt2)
    
    upper[is.na(upper)] <- 0
    
    lower[lower<0] <- 0
    upper[upper>1] <- 1
    change_CI <- (plain.boot.s==0)
    if(sum(change_CI)>0){
      # browser()
      df_pt2 <- as.matrix(df_pt1)
      lower[change_CI] <- df_pt2[change_CI]
      upper[change_CI] <- df_pt2[change_CI]
    }
    
    if(i==1){
      df_pt_ci$plain.fixed <- (((df_pt1-plain.fixed.s) <= true.values$df_pt[2:5,]) & ((df_pt1+plain.fixed.s) >= true.values$df_pt[2:5,]))
      df_pt_ci$plain.boot <- (((df_pt1-plain.boot.s) <= true.values$df_pt[2:5,]) & ((df_pt1+plain.boot.s) >= true.values$df_pt[2:5,]))
      df_pt_ci$q.boot <- ((df_boot_lower <= true.values$df_pt[2:5,]) & (df_boot_upper >= true.values$df_pt[2:5,]))
      df_pt_ci$log.boot <- ((lower <= true.values$df_pt[2:5,]) & (upper >= true.values$df_pt[2:5,]))
    }
    else{
      df_pt_ci$plain.fixed <- df_pt_ci$plain.fixed + as.integer(((df_pt1-plain.fixed.s) <= true.values$df_pt[2:5,]) & ((df_pt1+plain.fixed.s) >= true.values$df_pt[2:5,]))
      df_pt_ci$plain.boot <- df_pt_ci$plain.boot + as.integer(((df_pt1-plain.boot.s) <= true.values$df_pt[2:5,]) & ((df_pt1+plain.boot.s) >= true.values$df_pt[2:5,]))
      df_pt_ci$q.boot <- df_pt_ci$q.boot + as.integer((df_boot_lower <= true.values$df_pt[2:5,]) & (df_boot_upper >= true.values$df_pt[2:5,]))
      df_pt_ci$log.boot <- df_pt_ci$log.boot + as.integer((lower <= true.values$df_pt[2:5,]) & (upper >= true.values$df_pt[2:5,]))
    }
    
    # Save CIs:
    CIpt_lower$plain.fixed[[i]] <- df_pt1-plain.fixed.s
    CIpt_lower$plain.boot[[i]] <- df_pt1-plain.boot.s
    CIpt_lower$q.boot[[i]] <- df_boot_lower
    CIpt_lower$log.boot[[i]] <- lower
    
    CIpt_upper$plain.fixed[[i]] <- df_pt1+plain.fixed.s
    CIpt_upper$plain.boot[[i]] <- df_pt1+plain.boot.s
    CIpt_upper$q.boot[[i]] <- df_boot_upper
    CIpt_upper$log.boot[[i]] <- upper
    
    # CI widths:
    df_pt_ci_width$plain.fixed[[i]] <- plain.fixed.s*2
    df_pt_ci_width$plain.boot[[i]] <- plain.boot.s*2
    df_pt_ci_width$q.boot[[i]] <- df_boot_upper - df_boot_lower
    df_pt_ci_width$log.boot[[i]] <- upper - lower
    
    # Basic MSM Aalen/Greenwood hazards and variance:
    msm_ms_var_tmp <- df_iter$ms_fit[[2]] %>%
      filter(trans1==trans2) %>%
      group_by(trans1) %>%
      summarise(varHaz1 = tail(varHaz[time<=365.241*1], n=1),
                varHaz2 = tail(varHaz[time<=365.241*2], n=1),
                varHaz5 = tail(varHaz[time<=365.241*5], n=1),
                varHaz10 = tail(varHaz, n=1))
    
    msm_ms_var[((i-1)*3+1):(i*3),] <- msm_ms_var_tmp
    
    # Save objects
    msm_ms_tmp <-  df_iter$ms_fit[[1]] %>%
      group_by(trans) %>%
      summarise(Haz1 = tail(Haz[time<=365.241*1], n=1),
                Haz2 = tail(Haz[time<=365.241*2], n=1),
                Haz5 = tail(Haz[time<=365.241*5], n=1),
                Haz10 = tail(Haz, n=1))
    
    msm_ms_sim[((i-1)*3+1):(i*3),] <- msm_ms_tmp
    
    # CI:
    # Plain:
    if(identical(outer.var, data.frame())){
      plain.fixed.s <- (msm_ms_var_tmp^(1/2))*qnorm(0.975)
    }
    else{
      plain.fixed.s <- outer.var*qnorm(0.975)
    }
    
    # Log:
    lower <- exp(log(msm_ms_tmp) - plain.fixed.s / msm_ms_tmp)
    upper <- suppressWarnings(exp(log(msm_ms_tmp) + plain.fixed.s / msm_ms_tmp)) # suppress, bc sometimes NaN
    
    upper[is.na(upper)] <- 0
    lower[lower<0] <- 0
    
    if(identical(df_ms_ci_basic, list())){
      df_ms_ci_basic$plain.fixed <- (((msm_ms_tmp-plain.fixed.s) <= true.values$df_ms_basic) & ((msm_ms_tmp+plain.fixed.s) >= true.values$df_ms_basic))
      df_ms_ci_basic$log.fixed <- ((lower <= true.values$df_ms_basic) & (upper >= true.values$df_ms_basic))
    }
    else{
      df_ms_ci_basic$plain.fixed <- df_ms_ci_basic$plain.fixed + as.integer(((msm_ms_tmp-plain.fixed.s) <= true.values$df_ms_basic) & ((msm_ms_tmp+plain.fixed.s) >= true.values$df_ms_basic))
      df_ms_ci_basic$log.fixed <- df_ms_ci_basic$log.fixed + as.integer((lower <= true.values$df_ms_basic) & (upper >= true.values$df_ms_basic))
    }
    
    
    ###
    # Estimates for bias in basic MSM:
    ###
    basic_ms1 <- df_iter$ms_fit$Haz %>%
      group_by(trans) %>%
      summarise(Haz1 = tail(Haz[time<=365.241*1], n=1),
                Haz2 = tail(Haz[time<=365.241*2], n=1),
                Haz5 = tail(Haz[time<=365.241*5], n=1),
                Haz10 = tail(Haz, n=1))
    
    basic_ms[((i-1)*3+1):(i*3),] <- basic_ms1
    
    
    
    basic_pt1 <- rbind(df_iter$pt[[1]] %>% filter( 365.241*1 - time>=0) %>% tail(n=1),
                       df_iter$pt[[1]] %>% filter( 365.241*2 - time>=0) %>% tail(n=1),
                       df_iter$pt[[1]] %>% filter( 365.241*5 - time>=0) %>% tail(n=1),
                       df_iter$pt[[1]] %>% filter( 365.241*10 - time>=0) %>% tail(n=1)) %>%
      mutate(time = c(1,2,5,10)*365.241)
    
    
    basic_pt[(i*4-3):(i*4),] <- basic_pt1 %>%
      dplyr::select(-starts_with("se"))
  }
  # Take care of skipped transitions:
  df_ms <- na.omit(df_ms)
  df_pt <- na.omit(df_pt)
  df_ms_var <- na.omit(df_ms_var)
  df_pt_var <- na.omit(df_pt_var)
  msm_ms_sim <- na.omit(msm_ms_sim)
  msm_ms_var <- na.omit(msm_ms_var)
  basic_ms <- na.omit(basic_ms)
  basic_pt <- na.omit(basic_pt)
  
  pf_tmp <- which(sapply(df_ms_ci_width$plain.fixed, is.null))
  if(length(pf_tmp)>0) df_ms_ci_width$plain.fixed <- df_ms_ci_width$plain.fixed[-pf_tmp]
  pb_tmp <- which(sapply(df_ms_ci_width$plain.boot, is.null))
  if(length(pb_tmp)>0) df_ms_ci_width$plain.boot <- df_ms_ci_width$plain.boot[-pb_tmp]
  qb_tmp <- which(sapply(df_ms_ci_width$q.boot, is.null))
  if(length(qb_tmp)>0) df_ms_ci_width$q.boot <- df_ms_ci_width$q.boot[-qb_tmp]
  lb_tmp <- which(sapply(df_ms_ci_width$log.boot, is.null))
  if(length(lb_tmp)>0) df_ms_ci_width$log.boot <- df_ms_ci_width$log.boot[-lb_tmp]
  
  pt_pf_tmp <- which(sapply(df_pt_ci_width$plain.fixed, is.null))
  if(length(pt_pf_tmp)>0) df_pt_ci_width$plain.fixed <- df_pt_ci_width$plain.fixed[-pt_pf_tmp]
  pt_pb_tmp <- which(sapply(df_pt_ci_width$plain.boot, is.null))
  if(length(pt_pb_tmp)>0) df_pt_ci_width$plain.boot <- df_pt_ci_width$plain.boot[-pt_pb_tmp]
  pt_qb_tmp <- which(sapply(df_pt_ci_width$q.boot, is.null))
  if(length(pt_qb_tmp)>0) df_pt_ci_width$q.boot <- df_pt_ci_width$q.boot[-pt_qb_tmp]
  pt_lb_tmp <- which(sapply(df_pt_ci_width$log.boot, is.null))
  if(length(pt_lb_tmp)>0) df_pt_ci_width$log.boot <- df_pt_ci_width$log.boot[-pt_lb_tmp]
  
  ####
  # Basic MSM:
  basic_ms <- basic_ms %>%
    group_by(trans) %>% 
    summarise(Haz1se = sd(Haz1)/sqrt(n_sim),
              Haz1 = mean(Haz1),
              Haz2se = sd(Haz2)/sqrt(n_sim),
              Haz2 = mean(Haz2),
              Haz5se = sd(Haz5)/sqrt(n_sim),
              Haz5 = mean(Haz5),
              Haz10se = sd(Haz10)/sqrt(n_sim),
              Haz10 = mean(Haz10)) %>% 
    mutate(Haz0=0) %>% 
    dplyr::select(trans, Haz0,3,2,5,4,7,6,9,8)
  
  
  basic_pt <- rbind(data.frame(time=0, pstate1se=0, pstate1=1, pstate2se=0, pstate2=0, pstate3se=0, pstate3=0, pstate4se=0, pstate4=0),
                    basic_pt %>% 
                      group_by(time) %>% 
                      summarise(pstate1se = sd(pstate1)/sqrt(n_sim),
                                pstate1 = mean(pstate1),
                                pstate2se = sd(pstate2)/sqrt(n_sim),
                                pstate2 = mean(pstate2),
                                pstate3se = sd(pstate3)/sqrt(n_sim),
                                pstate3 = mean(pstate3),
                                pstate4se = sd(pstate4)/sqrt(n_sim),
                                pstate4 = mean(pstate4))) %>% 
    dplyr::select(time, pstate1, pstate1se, pstate2, pstate2se, pstate3, pstate3se, pstate4, pstate4se)
  ####
  
  out_ms_var <- df_ms %>%
    group_by(trans) %>% 
    summarise(Haz1se = sd(Haz1),
              Haz2se = sd(Haz2),
              Haz5se = sd(Haz5),
              Haz10se = sd(Haz10))
  
  out_ms_var_basic <- msm_ms_sim %>%
    group_by(trans) %>% 
    summarise(Haz1se = sd(Haz1),
              Haz2se = sd(Haz2),
              Haz5se = sd(Haz5),
              Haz10se = sd(Haz10))
  
  # Hazard:
  df_ms_complete <- df_ms
  
  # if(anyNA(df_ms)) browser()
  df_ms <- df_ms %>%
    group_by(trans) %>% 
    summarise(Haz1se = sd(Haz1)/sqrt(n_sim),
              Haz1 = mean(Haz1),
              Haz2se = sd(Haz2)/sqrt(n_sim),
              Haz2 = mean(Haz2),
              Haz5se = sd(Haz5)/sqrt(n_sim),
              Haz5 = mean(Haz5),
              Haz10se = sd(Haz10)/sqrt(n_sim),
              Haz10 = mean(Haz10)) %>% 
    mutate(Haz0=0) %>% 
    dplyr::select(trans, Haz0,3,2,5,4,7,6,9,8)
  
  # Hazard variance:
  df_ms_var <- df_ms_var %>%
    # FOR SIMULATIONS I'M USING SEs, NOT VARs:
    mutate(varHaz1 = sqrt(varHaz1),
           varHaz2 = sqrt(varHaz2),
           varHaz5 = sqrt(varHaz5),
           varHaz10 = sqrt(varHaz10)) %>% 
    group_by(trans1, var.pop.haz) %>% 
    summarise(varHaz1se = sd(varHaz1)/sqrt(n_sim),
              varHaz1 = mean(varHaz1),
              varHaz2se = sd(varHaz2)/sqrt(n_sim),
              varHaz2 = mean(varHaz2),
              varHaz5se = sd(varHaz5)/sqrt(n_sim),
              varHaz5 = mean(varHaz5),
              varHaz10se = sd(varHaz10)/sqrt(n_sim),
              varHaz10 = mean(varHaz10)) %>% 
    mutate(varHaz0=0) %>% 
    dplyr::select(trans1, var.pop.haz, varHaz0, 4,3,6,5,8,7,10,9) %>% 
    dplyr::rename(trans=trans1)
  
  # Basic MSM Aalen/Greenwood hazards and variance:
  msm_ms_var <- msm_ms_var %>% 
    group_by(trans1) %>% 
    summarise(varHaz1 = mean(sqrt(varHaz1)),
              varHaz2 = mean(sqrt(varHaz2)),
              varHaz5 = mean(sqrt(varHaz5)),
              varHaz10 = mean(sqrt(varHaz10)))
  
  if(probtrans.ind){
    if(no.rows==5){
      
      out_pt_var <- df_pt %>% 
        group_by(time) %>% 
        summarise(pstate1 = sd(pstate1),
                  pstate2 = sd(pstate2),
                  pstate3 = sd(pstate3),
                  pstate4 = sd(pstate4),
                  pstate5 = sd(pstate5),
                  pstate6 = sd(pstate6))
      
      df_pt <- rbind(data.frame(time=0, pstate1se=0, pstate1=1, pstate2se=0, pstate2=0, pstate3se=0, pstate3=0, pstate4se=0, pstate4=0, pstate5se=0, pstate5=0, pstate6se=0, pstate6=0),
                     df_pt %>% 
                       group_by(time) %>% 
                       summarise(pstate1se = sd(pstate1)/sqrt(n_sim),
                                 pstate1 = mean(pstate1),
                                 pstate2se = sd(pstate2)/sqrt(n_sim),
                                 pstate2 = mean(pstate2),
                                 pstate3se = sd(pstate3)/sqrt(n_sim),
                                 pstate3 = mean(pstate3),
                                 pstate4se = sd(pstate4)/sqrt(n_sim),
                                 pstate4 = mean(pstate4),
                                 pstate5se = sd(pstate5)/sqrt(n_sim),
                                 pstate5 = mean(pstate5),
                                 pstate6se = sd(pstate6)/sqrt(n_sim),
                                 pstate6 = mean(pstate6)))
      
      df_pt_var <- rbind(data.frame(time=0, var.pop.haz=c("bootstrap", "fixed"), se1se=0, se1=0, se2se=0, se2=0, se3se=0, se3=0, se4se=0, se4=0, se5se=0, se5=0, se6se=0, se6=0) %>% 
                           mutate(var.pop.haz=as.character(var.pop.haz)),
                         df_pt_var %>% 
                           group_by(time, var.pop.haz) %>% 
                           summarise(se1se = sd(se1)/sqrt(n_sim),
                                     se1 = mean(se1),
                                     se2se = sd(se2)/sqrt(n_sim),
                                     se2 = mean(se2),
                                     se3se = sd(se3)/sqrt(n_sim),
                                     se3 = mean(se3),
                                     se4se = sd(se4)/sqrt(n_sim),
                                     se4 = mean(se4),
                                     se5se = sd(se5)/sqrt(n_sim),
                                     se5 = mean(se5),
                                     se6se = sd(se6)/sqrt(n_sim),
                                     se6 = mean(se6)) %>% as.data.frame)
    }
    else{
      df_pt <- rbind(data.frame(time=0, pstate1se=0, pstate1=1, pstate2se=0, pstate2=0, pstate3se=0, pstate3=0, pstate4se=0, pstate4=0),
                     df_pt %>% 
                       group_by(time) %>% 
                       summarise(pstate1se = sd(pstate1)/sqrt(n_sim),
                                 pstate1 = mean(pstate1),
                                 pstate2se = sd(pstate2)/sqrt(n_sim),
                                 pstate2 = mean(pstate2),
                                 pstate3se = sd(pstate3)/sqrt(n_sim),
                                 pstate3 = mean(pstate3),
                                 pstate4se = sd(pstate4)/sqrt(n_sim),
                                 pstate4 = mean(pstate4)))
      
      df_pt_var <- rbind(data.frame(time=0, var.pop.haz=c("bootstrap", "fixed"), se1se=0, se1=0, se2se=0, se2=0, se3se=0, se3=0, se4se=0, se4=0, se5se=0, se5=0, se6se=0, se6=0) %>% 
                           mutate(var.pop.haz=as.character(var.pop.haz)),
                         df_pt_var %>% 
                           group_by(time, var.pop.haz) %>% 
                           summarise(se1se = sd(se1)/sqrt(n_sim),
                                     se1 = mean(se1),
                                     se2se = sd(se2)/sqrt(n_sim),
                                     se2 = mean(se2),
                                     se3se = sd(se3)/sqrt(n_sim),
                                     se3 = mean(se3),
                                     se4se = sd(se4)/sqrt(n_sim),
                                     se4 = mean(se4)) %>% as.data.frame)
    }
  }
  
  if(n_sim==1){
    # Remove SE columns:
    df_ms <- df_ms %>% dplyr::select(-ends_with("se"))
    df_pt <- df_pt %>% dplyr::select(-ends_with("se"))
    if(probtrans.ind){
      df_ms_var <- df_ms_var %>% dplyr::select(-ends_with("se"))
      df_pt_var <- df_pt_var %>% dplyr::select(-ends_with("se"))
    }
  }
  # Standardize coverages:
  df_ms_ci <- mapply(FUN = `/`, df_ms_ci, n_sim, SIMPLIFY = FALSE)
  df_ms_ci_SE <- lapply(df_ms_ci, function(x) sqrt(x*(1-x)/n_sim))
  df_ms_ci_SE$plain.fixed[,"trans"] <- df_ms_ci_SE$plain.boot[,"trans"] <- df_ms_ci_SE$q.boot[,"trans"] <- df_ms_ci_SE$log.boot[,"trans"] <- 1:5
  df_ms_ci_SE <- lapply(df_ms_ci_SE, as.data.frame)
  df_ms_ci$plain.fixed[,"trans"] <- df_ms_ci$plain.boot[,"trans"] <- df_ms_ci$q.boot[,"trans"] <- df_ms_ci$log.boot[,"trans"] <- 1:5
  df_ms_ci <- lapply(df_ms_ci, as.data.frame)
  
  df_pt_ci <- mapply(FUN = `/`, df_pt_ci, n_sim, SIMPLIFY = FALSE)
  df_pt_ci_SE <- lapply(df_pt_ci, function(x) sqrt(x*(1-x)/n_sim))
  df_pt_ci_SE$plain.fixed[,"time"] <- df_pt_ci_SE$plain.boot[,"time"] <- df_pt_ci_SE$q.boot[,"time"] <- df_pt_ci_SE$log.boot[,"time"] <- c(1,2,5,10)
  df_pt_ci_SE <- lapply(df_pt_ci_SE, as.data.frame)
  df_pt_ci$plain.fixed[,"time"] <- df_pt_ci$plain.boot[,"time"] <- df_pt_ci$q.boot[,"time"] <- df_pt_ci$log.boot[,"time"] <- c(1,2,5,10)
  df_pt_ci <- lapply(df_pt_ci, as.data.frame)
  
  df_ms_ci_basic <- mapply(FUN = `/`, df_ms_ci_basic, n_sim, SIMPLIFY = FALSE)
  df_ms_ci_basic_SE <- lapply(df_ms_ci_basic, function(x) sqrt(x*(1-x)/n_sim))
  df_ms_ci_basic_SE$plain.fixed[,"trans"] <- df_ms_ci_basic_SE$log.fixed[,"trans"] <- 1:3
  df_ms_ci_basic_SE <- lapply(df_ms_ci_basic_SE, as.data.frame)
  df_ms_ci_basic$plain.fixed[,"trans"] <- df_ms_ci_basic$log.fixed[,"trans"] <- 1:3
  df_ms_ci_basic <- lapply(df_ms_ci_basic, as.data.frame)
  
  # CI widths:
  df_ms_ci_width$plain.fixed <- plyr::aaply(plyr::laply(df_ms_ci_width$plain.fixed,
                                                        as.matrix), c(2, 3), mean)
  df_ms_ci_width$plain.boot <- plyr::aaply(plyr::laply(df_ms_ci_width$plain.boot,
                                                       as.matrix), c(2, 3), mean)
  df_ms_ci_width$q.boot <- plyr::aaply(plyr::laply(df_ms_ci_width$q.boot,
                                                   as.matrix), c(2, 3), mean)
  df_ms_ci_width$log.boot <- plyr::aaply(plyr::laply(df_ms_ci_width$log.boot,
                                                     as.matrix), c(2, 3), mean)
  
  df_pt_ci_width$plain.fixed <- plyr::aaply(plyr::laply(df_pt_ci_width$plain.fixed,
                                                        as.matrix), c(2, 3), mean)
  df_pt_ci_width$plain.boot <- plyr::aaply(plyr::laply(df_pt_ci_width$plain.boot,
                                                       as.matrix), c(2, 3), mean)
  df_pt_ci_width$q.boot <- plyr::aaply(plyr::laply(df_pt_ci_width$q.boot,
                                                   as.matrix), c(2, 3), mean)
  df_pt_ci_width$log.boot <- plyr::aaply(plyr::laply(df_pt_ci_width$log.boot,
                                                     as.matrix), c(2, 3), mean)
  
  
  if(probtrans.ind){
    return(list(df_ms=df_ms, df_pt=df_pt, df_ms_var=df_ms_var, df_pt_var=df_pt_var, df_ms_ci=df_ms_ci, df_ms_ci_SE=df_ms_ci_SE, df_ms_ci_basic=df_ms_ci_basic, df_ms_ci_basic_SE=df_ms_ci_basic_SE, df_pt_ci=df_pt_ci, df_pt_ci_SE=df_pt_ci_SE, transprobs_prop=df_iter$transprobs_prop, out_ms_var=out_ms_var, out_ms_var_basic=out_ms_var_basic, out_pt_var=out_pt_var, msm_ms_var=msm_ms_var, msm_ms_sim=msm_ms_sim, df_ms_complete=df_ms_complete, basic_ms=basic_ms, basic_pt=basic_pt, df_ms_ci_width=df_ms_ci_width, df_pt_ci_width=df_pt_ci_width, CIms_lower=CIms_lower, CIms_upper=CIms_upper,CIpt_lower=CIpt_lower,CIpt_upper=CIpt_upper))
  }
  else{
    return(list(df_ms=df_ms, df_ms_var=df_ms_var, df_ms_ci=df_ms_ci, df_ms_ci_SE=df_ms_ci_SE, df_pt_ci=df_pt_ci, transprobs_prop=df_iter$transprobs_prop, out_ms_var=out_ms_var, out_ms_var_basic=out_ms_var_basic, msm_ms_var=msm_ms_var, basic_ms=basic_ms, basic_pt=basic_pt, df_ms_ci_width=df_ms_ci_width, df_pt_ci_width=df_pt_ci_width, CIms_lower=CIms_lower, CIms_upper=CIms_upper,CIpt_lower=CIpt_lower,CIpt_upper=CIpt_upper))
  }
}

##########################
# Usage:

n_obs_big <- 100000 # sample size using which true values are calculated
n_obs <- 500 # sample size
n_sim <- 100 # number of repetitions
scenario <- 2 # scenario (see possible values in function sim_data_fun)
B <- 100 # number of bootstrap replications

# Calculate true values on a big dataset (least-false parameter)
# This is added for practical reasons since it is faster and easily repeatable.
# True values in the article were calculated using numerical integration w.r.t. 
# demographic covariates.
big_sample <- sim_fun_big_samples(n_obs = n_obs_big, n_sim = 1,
                                  full.model = TRUE, probtrans.ind = TRUE, scenario=scenario)

# Run simulation:
sim_sample <- sim_fun(n_obs = n_obs, n_sim = n_sim, probtrans.ind = TRUE,
                      true.values=big_sample, B = B, var.pop.haz = "both", 
                      scenario=scenario, vartype = "greenwood")

# Compare cumulative hazards:
big_sample$df_ms
sim_sample$df_ms
# Compare transition probabilities:
big_sample$df_pt
sim_sample$df_pt
# Standard errors:
sim_sample$df_ms_var
sim_sample$df_pt_var
# Coverage probabilities:
sim_sample$df_ms_ci
sim_sample$df_pt_ci

